Unbiased Deterministic Total Ordering of Parallel Simulations with Simultaneous Events

In the area of discrete event simulation (DES), event simultaneity occurs when any two events are scheduled to happen at the same point in simulated time. Simulation determinism is the expectation that the same semantically configured simulation will be guaranteed to repeatedly reproduce identical results. Since events in DES are the sole mechanism for state change, ensuring consistent real-time event processing order is crucial to maintaining determinism. This is synonymous with finding a consistent total ordering of events. In this work, we extend the concept of virtual time to utilize an arbitrary-length series of tie-breaking values to preserve determinism in parallel, optimistically executed simulations without imposing additional bias influencing the ordering of otherwise incomparable events. Furthermore, by changing the core pseudo-random number generator seed at initialization, different orderings of events incomparable by standard virtual time can be observed, allowing for fair probing of other potential simulation outcomes. We implement and evaluate this extended definition of virtual time in the Rensselaer Optimistic Simulation System (ROSS) with three simulation models and discuss the importance of deterministic event ordering given the existence of event ties.

==> figs/generate-plots.py <==
import sys
import os
import numpy as np
import matplotlib
import matplotlib.pyplot as plt

np.set_printoptions(suppress=True)


data_dir_path = "/mnt/c/Users/Neil/repositories/2021_pads_tiebreaker/figs/data/"

filenames = ['phold.csv','eties.csv','eties-stress.csv']

DAT = {}

for name in filenames:
    with open(data_dir_path+name, "r") as f:
        rows = []
        for row in f:
            row = row.strip()
            row = row.split(',')
            rows.append(row)

        np_dat = np.array(rows, dtype=float)
        DAT[name] = np_dat


# print(DAT['phold.csv'][:,1])

#PHOLD
name = "phold.csv"

fig,ax = plt.subplots()
plt.plot(DAT[name][:,1],marker='o',linestyle='solid')
plt.plot(DAT[name][:,2],marker='X',linestyle='solid')

plt.title("PHOLD - Strong Scaling")
plt.xlabel("Number of Ranks",fontsize=14)
plt.ylabel("Simulation Runtime (s)",fontsize=14)
plt.legend(["w/ deterministic tiebreaker", "w/o deterministic tiebreaker"])

ax.tick_params(axis='y',labelsize=12)
plt.xticks(np.arange(len(DAT[name][:,0])), labels=map(int,DAT[name][:,0]), fontsize=12)

plt.savefig("plots/generated-phold.pdf")

#Eties
name = "eties.csv"

fig,(ax,ax2) = plt.subplots(2,1,sharex=True)
ax.plot(DAT[name][:,1],marker='o',linestyle='solid')
ax.plot(DAT[name][:,2],marker='X',linestyle='solid')

ax2.plot(DAT[name][:,1],marker='o',linestyle='solid')
ax2.plot(DAT[name][:,2],marker='X',linestyle='solid')

ax.set_ylim(770,820)
ax2.set_ylim(0,50)

fig.add_subplot(111, frame_on=False, )

# ax3.set_xlabel("Number of Ranks",fontsize=14)
# ax3.set_ylabel("Simulation Runtime (s)",fontsize=14)
ax.legend(["w/ deterministic tiebreaker", "w/o deterministic tiebreaker"])
# plt.ylim((0,60))

ax.spines['bottom'].set_visible(False)
ax2.spines['top'].set_visible(False)

# ax.xaxis.tick_top()
# ax.tick_params(labeltop='off')  # don't put tick labels at the top
ax.tick_params(bottom=False,top=False)
ax.set_xticks(np.arange(len(DAT[name][:,0])))
ax.set_xticklabels(map(int,DAT[name][:,0]))

ax.yaxis.get_major_ticks()[0].tick1line.set_visible(False)
ax2.yaxis.get_major_ticks()[-1].tick1line.set_visible(False)

ax.tick_params(axis='y',labelsize=12)
ax2.tick_params(axis='y',labelsize=12)
ax2.tick_params(axis='x', labelsize=12)


d = .015  # how big to make the diagonal lines in axes coordinates
# arguments to pass to plot, just so we don't keep repeating them
kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)
ax.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
ax.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal


kwargs.update(transform=ax2.transAxes)  # switch to the bottom axes
ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal

# plt.xticks(np.arange(len(DAT[name][:,0])), labels=map(int,DAT[name][:,0]))

# hide tick and tick label of the big axis
plt.xlabel("Number of Ranks",fontsize=14)
plt.ylabel("Simulation Runtime (s)",fontsize=14,labelpad=8)
plt.title("Event-Ties - Strong Scaling")
plt.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)


plt.savefig("plots/generated-eties.pdf")

#PHOLD
name = "eties-stress.csv"

fig,ax = plt.subplots()
plt.plot(DAT[name][:,1],marker='o',linestyle='solid')

plt.title("Event-Ties-Stress - Strong Scaling")
plt.xlabel("Number of Ranks",fontsize=14)
plt.ylabel("Simulation Runtime (s)",fontsize=14)
plt.legend(["w/ deterministic tiebreaker", "w/o deterministic tiebreaker"])

ax.tick_params(axis='y',labelsize=12)
plt.xticks(np.arange(len(DAT[name][:,0])), labels=map(int,DAT[name][:,0]),fontsize=12)

plt.savefig("plots/generated-eties-stress.pdf")
